One-shot entanglement generation and distillation via Petz recovery and binary hypothesis testing

How much entanglement can two distant laboratories share when their connection is noisy? We relate this question to deciding which of two quantum hypotheses is present. Our one-shot bounds apply to entanglement generation over a quantum channel and to one-way entanglement distillation from a shared state. We use Cheng's trace inequality to bound the infidelity of a Petz decoder in terms of a binary hypothesis testing cost. Applying the inequality before averaging over codes reduces the error analysis to computing a second moment of random subspaces. The proof covers every integer target dimension and treats rank-deficient states explicitly. A corollary expresses the achievable entanglement through hypothesis-testing coherent information, with a single logarithmic error slack and exact integer rounding. We also prove an error-preserving conversion from entanglement generation codes to entanglement transmission codes: the target dimension decreases by only a constant factor at fixed error, and the decoder is the original decoder followed by local processing. Consequently, for both entanglement generation and entanglement transmission, arbitrary pure reference-input states yield the same coherent-information rate, second-order Gaussian correction at the original error tolerance, and explicit achievable logarithmic remainder. For commuting testing hypotheses, the logarithmic remainder improves to a constant. These results give a direct route from binary distinguishability to explicit recovery guarantees and finite-resource quantum communication rates.

==> anc/README.md <==
# Ancillary files: Petz recovery and binary hypothesis testing

These files accompany the manuscript by Matthew Can and Mark M. Wilde. The
numerical and symbolic checks supplement the analytical proofs; they are not
formal verification or substitutes for peer review.

## Build the manuscript

From the source archive's root directory, run:

```sh
sh anc/build.sh
```

This uses PDFLaTeX and BibTeX (or `bibtex.original` where that is the available
binary). It compiles the bibliography and repeats LaTeX until references settle.
All six figures are editable TikZ/PGFPlots in `note.tex`; no external figure
assets, Python execution, or shell escape are needed for the paper build.

## Run the checks

Python 3.10 or later and NumPy, SciPy, and SymPy are required. Install the
packages into your preferred Python environment:

```sh
python -m pip install -r anc/requirements.txt
python anc/check_conversion.py --seed 2026102201
python anc/check_identities.py --seed 2026102201
python anc/check_haar_revision.py --seed 2026102201
python anc/erasure_bounds.py
python anc/check_source.py
```

The first three commands write JSON summaries into `results/` beside the scripts.
Repeat with another `--seed` to obtain different random instances. Explicit
`--output` paths are also accepted. `check_source.py` is run after the paper is
built, because it reads the generated LaTeX log.

- `check_conversion.py` checks the Kraus rotation, trace-preserving encoder and
  output processing, fidelity formulas, singular-value inequalities, and
  dimension qualifications. It includes exact rational scalar tests.
- `check_identities.py` checks recovery identities, singular supports, both
  instrument constructions, comparison operators, the testing profile, and
  integer-threshold conditions.
- `check_haar_revision.py` checks the two-copy average, identity/swap contraction,
  and common-unitary projector sums using complex matrices, an exact finite
  qubit average, and symbolic identities.
- `erasure_bounds.py` regenerates `data/erasure_bounds.csv`. Integer boundaries
  are checked using rational arithmetic. The displayed Figure 6 uses the rows
  with even blocklengths 2 through 30; the CSV extends through 150.
- `check_source.py` checks labels, citations, complete line numbering, appendix
  order, terminology, and local build warnings. An optional `--baseline` path
  permits a layout-independent comparison of labeled mathematical expressions.

The tested environment was Python 3.13.5, NumPy 2.3.5,
SciPy 1.17.0, and SymPy 1.14.0. The numerical code resolves
its default output paths relative to its own location, not a hard-coded `anc`
path. The source checker and build helper additionally expect the manuscript
files in the parent directory, as in the supplied source archive.


==> anc/build.sh <==
#!/usr/bin/env sh
# Self-contained LaTeX build: no external graphics, shell escape, or data files.
set -eu
cd "$(dirname "$0")/.."
command -v pdflatex >/dev/null 2>&1 || { echo 'Install a TeX distribution with pdflatex.' >&2; exit 1; }
if command -v bibtex >/dev/null 2>&1; then
  bibtex_command=bibtex
elif command -v bibtex.original >/dev/null 2>&1; then
  bibtex_command=bibtex.original
else
  echo 'BibTeX is required.' >&2; exit 1
fi
pdflatex -interaction=nonstopmode -halt-on-error note.tex
"$bibtex_command" note
for pass in 1 2 3 4 5; do
  pdflatex -interaction=nonstopmode -halt-on-error note.tex
  if ! grep -Eq 'Rerun to get|Label\(s\) may have changed|There were undefined references|rerunfilecheck Warning' note.log; then
    exit 0
  fi
done
echo 'Cross-references did not stabilize after five additional LaTeX passes.' >&2
exit 1


==> anc/check_conversion.py <==
#!/usr/bin/env python3
"""Reproducible EG-to-ET conversion checks; these supplement, not replace, proof.

Checks the Kraus rotation, completed CPTP encoder/decoder, exact fidelity,
singular-value tradeoff, input-dimension cap, and rational scalar inequalities.
Requires NumPy and SciPy. Run from the project directory:
python anc/check_conversion.py --seed 20261021 --output anc/results/conversion_checks.json
"""
from __future__ import annotations
import argparse
import itertools
import json
from fractions import Fraction
from pathlib import Path
import numpy as np
from scipy.linalg import null_space


def gaussian(rng: np.random.Generator, rows: int, cols: int) -> np.ndarray:
    return rng.standard_normal((rows, cols)) + 1j*rng.standard_normal((rows, cols))


def isometry(rng: np.random.Generator, out: int, inp: int) -> np.ndarray:
    if out < inp:
        raise ValueError('An isometry requires output dimension >= input dimension.')
    q, r = np.linalg.qr(gaussian(rng, out, inp))
    phase = np.diag(r)
    return q * (phase / np.abs(phase))


def run(seed: int) -> dict:
    rng = np.random.default_rng(seed)
    eq: dict[str,float] = {}
    ge: dict[str,float] = {}
    counts: dict[str,int] = {}
    def equal(name, residual):
        eq[name] = max(eq.get(name, 0.0), float(np.linalg.norm(residual)))
        counts[name] = counts.get(name, 0) + 1
    def lower(name, gap):
        ge[name] = min(ge.get(name, float('inf')), float(np.real(gap)))
        counts[name] = counts.get(name, 0) + 1

    def check_channel(ls: list[np.ndarray], psi: np.ndarray, name: str):
        M, a = ls[0].shape
        ident = np.eye(M)
        phi = np.eye(M).reshape(-1)/np.sqrt(M)
        equal('original_channel_TP', sum(l.conj().T@l for l in ls)-np.eye(a))
        equal('generation_input_normalized', np.vdot(psi,psi)-1)
        amplitudes = np.array([np.vdot(phi,np.kron(ident,l)@psi) for l in ls])
        f = float(np.vdot(amplitudes,amplitudes).real)
        if f < 1e-15:
            raise ValueError('Choose a positive-fidelity generation input.')
        c = amplitudes.conj()/np.sqrt(f)
        rotation = np.vstack([c, null_space(c.reshape(1,-1)).conj().T])
        equal('Kraus_rotation_unitary', rotation@rotation.conj().T-np.eye(len(ls)))
        rotated = list(np.einsum('ij,jab->iab', rotation, np.array(ls)))
        K = rotated[0]
        y = gaussian(rng,a,a)
        equal('Kraus_rotation_same_channel',
              sum(l@y@l.conj().T for l in ls)-sum(l@y@l.conj().T for l in rotated))
        equal('concentrated_amplitude',np.vdot(phi,np.kron(ident,K)@psi)-np.sqrt(f))
        lower('K_is_contraction',np.linalg.eigvalsh(np.eye(a)-K.conj().T@K).min())
        lower('squared_singular_mass',np.trace(K.conj().T@K).real-M*f)
        lower('input_dimension_bound',a-M*f)
        u,s,vh = np.linalg.svd(K,full_matrices=True)
        spad = np.pad(s,(0,M-len(s)))
        for k in range(1,M+1):
            ell = min(k,a)
            V = np.zeros((a,k),complex); V[:,:ell] = vh.conj().T[:,:ell]
            W = u[:,:k].conj().T
            enc = [V]
            chi = gaussian(rng,a,1).reshape(-1); chi /= np.linalg.norm(chi)
            for j in range(ell,k):
                extra = np.zeros((a,k),complex); extra[:,j] = chi
                enc.append(extra)
            post = [W]
            xi = gaussian(rng,k,1).reshape(-1); xi /= np.linalg.norm(xi)
            for j in range(k,M):
                post.append(np.outer(xi,u[:,j].conj()))
            equal('encoder_TP',sum(e.conj().T@e for e in enc)-np.eye(k))
            equal('postprocessor_TP',sum(w.conj().T@w for w in post)-np.eye(M))
            equal('selected_Kraus_is_diagonal',W@K@V-np.diag(spad[:k]))
            complete = [w@l@e for w in post for l in rotated for e in enc]
            equal('logical_channel_TP',sum(z.conj().T@z for z in complete)-np.eye(k))
            ftrace = sum(abs(np.trace(z))**2 for z in complete)/k**2
            phik = np.eye(k).reshape(-1)/np.sqrt(k)
            # Independent direct evolution of the maximally entangled input.
            final = np.zeros((k*k,k*k),complex)
            for z in complete:
                v = np.kron(np.eye(k),z)@phik
                final += np.outer(v,v.conj())
            fdirect = float(np.vdot(phik,final@phik).real)
            equal('trace_vs_state_fidelity',fdirect-ftrace)
            lower('fidelity_at_most_one',1-fdirect)
            mu = float(spad[:k].sum()/k); t = float(spad[k-1]); mass = float(spad@spad)
            first = k*(1+t)*mu-k*t+(M-k)*t*t
            second = k*mu+t*(M*mu-k)
            third = max(k*mu,M*mu*mu)
            lower('scalar_first',first-mass)
            lower('scalar_second',second-first)
            lower('scalar_third',third-second)
            lower('top_singular_fidelity',fdirect-mu*mu)
            lower('general_conversion_tradeoff',fdirect-min(f,(M*f/k)**2))
            # Check direct preservation only if the dimensional inequality holds.
            if k <= M*np.sqrt(f)+1e-12:
                lower('error_preservation',fdirect-f)
            if name=='bottleneck':
                r = int(round(M*f))
                equal('bottleneck_exact_fidelity',fdirect-min(1,(r/k)**2))
        counts['channels_'+name]=counts.get('channels_'+name,0)+1

    # Arbitrary complex channels and inputs, in both dimension orders.
    for M,a in [(1,1),(2,1),(2,2),(2,4),(3,2),(3,3),(3,5),(4,2),(4,4),(5,3),(5,6),(7,2)]:
        env = max(2,(a+M-1)//M)
        for repeat in range(2):
            v=isometry(rng,M*env,a).reshape(M,env,a)
            ls=[v[:,j,:] for j in range(env)]
            if repeat:
                phi=np.eye(M).reshape(-1)/np.sqrt(M)
                vecs=[np.kron(np.eye(M),l.conj().T)@phi for l in ls]
                effect=sum(np.outer(z,z.conj()) for z in vecs)
                _,eigenvectors=np.linalg.eigh(effect); psi=eigenvectors[:,-1]
            else:
                psi=gaussian(rng,M*a,1).reshape(-1);psi/=np.linalg.norm(psi)
            check_channel(ls,psi,'random')
    # High-fidelity complex unitary-plus-depolarizing channels.
    for M in [2,3,5]:
        u=isometry(rng,M,M)
        for probability in [0.01,0.15,0.6]:
            ls=[np.sqrt(1-probability)*u]
            for i in range(M):
                for j in range(M):
                    z=np.zeros((M,M),complex);z[i,j]=np.sqrt(probability/M);ls.append(z)
            phi=np.eye(M).reshape(-1)/np.sqrt(M)
            psi=np.kron(np.eye(M),u.conj().T)@phi
            check_channel(ls,psi,'high_fidelity')
    # Perfect channel and nonuniform generation inputs, including rank deficiency.
    for M in [2,3,5]:
        u=isometry(rng,M,M)
        for rank in [1,M]:
            probabilities=np.zeros(M); probabilities[:rank]=rng.random(rank); probabilities/=probabilities.sum()
            psi=np.kron(np.eye(M),u.conj().T)@np.diag(np.sqrt(probabilities)).reshape(-1)
            check_channel([u],psi,'nonflat_or_singular')
    # Exact tight bottleneck family, including large reductions in dimension.
    for M in range(2,8):
        for r in {1,M//2,M-1}:
            ls=[np.diag([1.0]*r+[0.0]*(M-r)).astype(complex)]
            for j in range(r,M):
                z=np.zeros((M,M),complex);z[0,j]=1;ls.append(z)
            psi=np.diag([1/np.sqrt(r)]*r+[0.0]*(M-r)).reshape(-1)
            check_channel(ls,psi,'bottleneck')

    # Exhaustive rational check of the only new scalar inequality.
    rational_count=0
    grid=[Fraction(i,4) for i in range(5)]
    for M in range(1,9):
        for increasing in itertools.combinations_with_replacement(grid,M):
            values=list(reversed(increasing));mass=sum(x*x for x in values)
            for k in range(1,M+1):
                mu=sum(values[:k])/k;t=values[k-1]
                first=k*(1+t)*mu-k*t+(M-k)*t*t
                second=k*mu+t*(M*mu-k)
                assert mass<=first<=second<=max(k*mu,M*mu*mu)
                rational_count+=1
    passed=max(eq.values(),default=0)<1e-9 and min(ge.values(),default=0)>-1e-9
    return {'seed':seed,'passed':passed,'maximum_equality_residuals':eq,
            'minimum_inequality_gaps':ge,'counts':counts,'exact_rational_scalar_checks':rational_count,
            'scope':'Finite-dimensional consistency tests, not formal verification or a substitute for proof.'}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--seed',type=int,default=20261021)
    parser.add_argument('--output',type=Path,default=Path(__file__).resolve().parent / 'results' / Path('conversion_checks.json'))
    args=parser.parse_args();result=run(args.seed)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
    if not result['passed']:raise SystemExit('A conversion check failed.')
if __name__=='__main__':main()


==> anc/check_haar_revision.py <==
#!/usr/bin/env python3
"""Reproducible checks of the revised invariant-average and contraction proof.

These finite-dimensional algebra/numerical checks supplement the analytic proof.
They are not formal verification. Requires NumPy and SymPy.
Run from the project root: python anc/check_haar_revision.py --seed 20261017
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import numpy as np
import sympy as sp


def random_matrix(rng: np.random.Generator, rows: int, cols: int) -> np.ndarray:
    return rng.standard_normal((rows, cols)) + 1j*rng.standard_normal((rows, cols))


def unitary(rng: np.random.Generator, d: int) -> np.ndarray:
    q, r = np.linalg.qr(random_matrix(rng, d, d))
    diag = np.diag(r)
    return q @ np.diag(diag / np.abs(diag))


def state(rng: np.random.Generator, d: int, rank: int) -> np.ndarray:
    z = random_matrix(rng, d, rank)
    return z @ z.conj().T / np.vdot(z, z).real


def swap(d: int) -> np.ndarray:
    return np.eye(d*d).reshape(d, d, d, d).transpose(1, 0, 2, 3).reshape(d*d, d*d)


def tr_middle(x: np.ndarray, d: int, b: int) -> np.ndarray:
    # Systems are A, Abar, B. Sum the matched Abar ket/bra indices.
    return np.trace(x.reshape(d, d, b, d, d, b), axis1=1, axis2=4).reshape(d*b, d*b)


def tr_left(x: np.ndarray, d: int, b: int) -> np.ndarray:
    return np.trace(x.reshape(d, b, d, b), axis1=0, axis2=2)


def invariant_mean(x: np.ndarray, d: int) -> np.ndarray:
    f = swap(d)
    z, w = np.trace(x), np.trace(f@x)
    return ((d*z-w)*np.eye(d*d)+(d*w-z)*f)/(d*(d*d-1))


def clifford_qubit() -> list[np.ndarray]:
    """Generate the 24 projective qubit Clifford unitaries from H and S."""
    h = np.array([[1, 1], [1, -1]], dtype=complex)/np.sqrt(2)
    s = np.diag([1, 1j])
    def canonical(u: np.ndarray) -> np.ndarray:
        pivot = next(v for v in u.ravel() if abs(v)>1e-9)
        return u/(pivot/abs(pivot))
    values = [np.eye(2, dtype=complex)]
    for u in values:
        for gen in [h, s]:
            v=canonical(gen@u)
            if all(np.linalg.norm(v-w)>1e-8 for w in values):
                values.append(v)
        if len(values)>24:
            raise RuntimeError('Clifford enumeration did not close.')
    assert len(values)==24
    return values


def run(seed: int) -> dict:
    rng=np.random.default_rng(seed)
    errors: dict[str,float]={}
    counts: dict[str,int]={}
    def check(name: str, residual: np.ndarray | complex | float) -> None:
        errors[name]=max(errors.get(name,0.0),float(np.linalg.norm(residual)))
        counts[name]=counts.get(name,0)+1
    # Independent finite average on a complete matrix-unit basis in dimension two.
    group=clifford_qubit()
    for i in range(4):
        for j in range(4):
            x=np.zeros((4,4),complex);x[i,j]=1
            direct=sum(np.kron(g,g)@x@np.kron(g,g).conj().T for g in group)/24
            check('qubit_Clifford_complete_operator_basis',direct-invariant_mean(x,2))
    for d in [2,3,4,5]:
        f=swap(d); ident=np.eye(d*d)
        ps,pa=(ident+f)/2,(ident-f)/2
        for _ in range(4):
            x=random_matrix(rng,d*d,d*d)
            y=invariant_mean(x,d)
            g=unitary(rng,d);gg=np.kron(g,g)
            check('arbitrary_complex_invariance',gg@y@gg.conj().T-y)
            check('preserved_identity_trace',np.trace(y)-np.trace(x))
            check('preserved_swap_trace',np.trace(f@y)-np.trace(f@x))
            alternative=np.trace(ps@x)/np.trace(ps)*ps+np.trace(pa@x)/np.trace(pa)*pa
            check('symmetric_antisymmetric_form',alternative-y)
        b=2
        for m in range(2,d+1):
            # Test both normalization conventions whenever the orthogonal one exists.
            constructions=['cyclic']+(['orthogonal'] if d%m==0 else [])
            for construction in constructions:
                r=d if construction=='cyclic' else d//m
                g=unitary(rng,d)
                qs=[];ks=[];ps0=[]
                for j in range(r):
                    indices=[(j+a)%d for a in range(m)] if construction=='cyclic' else list(range(j*m,(j+1)*m))
                    v=g[:,indices]
                    qs.append(v@v.conj().T)
                    ks.append(np.sqrt(d/(r*m))*v.conj().T)
                    p=np.zeros((d,d));p[indices,indices]=1
                    ps0.append(p)
                check('instrument_completeness',sum(k.conj().T@k for k in ks)-np.eye(d))
                x0=sum(np.kron(p,p) for p in ps0)
                xg=sum(np.kron(q,q) for q in qs)
                gg=np.kron(g,g)
                check('common_unitary_projector_sum',xg-gg@x0@gg.conj().T)
                check('projector_sum_trace',np.trace(x0)-r*m*m)
                check('projector_sum_swap_trace',np.trace(f@x0)-r*m)
                for rank in [1,d*b]:
                    rho=state(rng,d*b,rank)
                    eta=[tr_left(np.kron(k,np.eye(b))@rho@np.kron(k,np.eye(b)).conj().T,m,b) for k in ks]
                    direct=d*sum(np.kron(q,e) for q,e in zip(qs,eta))
                    contraction=d*d/(r*m)*tr_middle(np.kron(xg,np.eye(b))@np.kron(np.eye(d),rho),d,b)
                    check('fixed_code_Gamma_contraction',direct-contraction)
                    rb=tr_left(rho,d,b)
                    check('swap_partial_trace_no_transpose',tr_middle(np.kron(f,np.eye(b))@np.kron(np.eye(d),rho),d,b)-rho)
                    check('identity_partial_trace',tr_middle(np.kron(np.eye(d*d),np.eye(b))@np.kron(np.eye(d),rho),d,b)-np.kron(np.eye(d),rb))
                    mean_gamma=d*d/(r*m)*tr_middle(np.kron(invariant_mean(x0,d),np.eye(b))@np.kron(np.eye(d),rho),d,b)
                    desired=(d*m-1)/(d*d-1)*(d*np.kron(np.eye(d),rb)-rho)
                    check('averaged_Gamma_alternative',mean_gamma-rho-desired)
    d,m,r=sp.symbols('d m r',positive=True)
    trace_x=r*m*m;trace_fx=r*m
    coeff_i=sp.cancel((d*trace_x-trace_fx)/(d*(d*d-1)))
    coeff_f=sp.cancel((d*trace_fx-trace_x)/(d*(d*d-1)))
    symbolic={
        'identity_coefficient':sp.cancel(d*d/(r*m)*coeff_i-d*(d*m-1)/(d*d-1))==0,
        'swap_coefficient_after_subtraction':sp.cancel(d*d/(r*m)*coeff_f-1+(d*m-1)/(d*d-1))==0,
        'trace_of_mean_Gamma':sp.cancel(d*d/(r*m)*(d*coeff_i+coeff_f)-d*m)==0,
    }
    tol=1e-9
    return {'seed':seed,'passed':all(v<tol for v in errors.values()) and all(symbolic.values()),
            'description':'Finite-matrix and exact symbolic checks, not formal verification.',
            'tolerance':tol,'max_residuals':errors,'counts':counts,'symbolic_checks':symbolic}

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--seed',type=int,default=20261017)
    parser.add_argument('--output',type=Path,default=Path(__file__).resolve().parent / 'results' / Path('haar_checks.json'))
    args=parser.parse_args();result=run(args.seed)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
    raise SystemExit(0 if result['passed'] else 1)


==> anc/check_identities.py <==
#!/usr/bin/env python3
"""Numerical regression checks for the Petz manuscript (not formal proofs).

Run: python anc/check_identities.py --seed 20261016 --output anc/results/numerical_checks.json
Requires NumPy. Testing-profile checks use explicit spectral primal/dual certificates.
Every reported discrepancy is computed from explicit complex matrices. Small
negative eigenvalues at roundoff scale are tolerated, never silently interpreted
as a mathematical proof of positivity.
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import warnings
import numpy as np
from numpy.typing import NDArray

Matrix = NDArray[np.complex128]

def herm(x: Matrix) -> Matrix:
    return (x + x.conj().T) / 2

def tr(x: Matrix) -> float:
    return float(np.trace(x).real)

def power(x: Matrix, exponent: float, tol: float = 1e-11) -> Matrix:
    w, v = np.linalg.eigh(herm(x))
    if w.min() < -1e-8:
        raise ValueError(f"Matrix is not positive semidefinite: {w.min()}")
    z = np.zeros_like(w)
    keep = w > tol * max(1.0, w.max())
    z[keep] = w[keep] ** exponent
    return (v * z) @ v.conj().T

def projector(x: Matrix) -> Matrix:
    return power(x, 0.0)

def random_matrix(rng: np.random.Generator, a: int, b: int) -> Matrix:
    return rng.standard_normal((a, b)) + 1j * rng.standard_normal((a, b))

def state(rng: np.random.Generator, size: int, rank: int | None = None) -> Matrix:
    x = random_matrix(rng, size, size if rank is None else rank)
    return x @ x.conj().T / np.vdot(x, x).real

def isometry(rng: np.random.Generator, out: int, inp: int) -> Matrix:
    if out < inp:
        raise ValueError("The output dimension must be at least the input dimension.")
    q, r = np.linalg.qr(random_matrix(rng, out, inp))
    phases = np.diag(r); phases = phases / np.abs(phases)
    return q * phases

def marginal_b(x: Matrix, a: int, b: int) -> Matrix:
    return np.trace(x.reshape(a, b, a, b), axis1=0, axis2=2)

def recovery(tau: Matrix, m: int, b: int, y: Matrix,
             completion: Matrix | None = None) -> Matrix:
    tb = marginal_b(tau, m, b)
    inv = power(tb, -0.5)
    blocks = tau.reshape(m, b, m, b)
    out = np.empty((m, m), dtype=complex)
    for i in range(m):
        for j in range(m):
            out[i, j] = np.trace(inv @ blocks[j, :, i, :] @ inv @ y)
    if completion is None:
        completion = np.eye(m, dtype=complex) / m
    out += np.trace((np.eye(b) - projector(tb)) @ y) * completion
    return out

def recovery_fidelity(tau: Matrix, m: int, b: int) -> tuple[float, float]:
    inv = np.kron(np.eye(m), power(marginal_b(tau, m, b), -0.5))
    via_trace = tr(tau @ inv @ tau @ inv) / m
    blocks = tau.reshape(m, b, m, b)
    decoded = np.empty((m, m, m, m), dtype=complex)
    for i in range(m):
        for j in range(m):
            decoded[i, :, j, :] = recovery(tau, m, b, blocks[i, :, j, :])
    phi = np.eye(m).reshape(-1) / np.sqrt(m)
    via_channel = float(np.vdot(phi, decoded.reshape(m*m, m*m) @ phi).real)
    return via_trace, via_channel

def cost(x: Matrix, y: Matrix) -> float:
    return float((tr(x) + tr(y) - np.abs(np.linalg.eigvalsh(herm(x-y))).sum()) / 2)

def recovery_trace(x: Matrix, s: Matrix) -> float:
    inv = power(s, -0.5)
    return tr(x @ inv @ x @ inv)

def run(seed: int) -> dict:
    rng = np.random.default_rng(seed)
    equalities: dict[str, float] = {}
    inequalities: dict[str, float] = {}
    counts: dict[str, int] = {}
    def eq(name: str, value: float) -> None:
        equalities[name] = max(equalities.get(name, 0.0), abs(float(value)))
        counts[name] = counts.get(name, 0) + 1
    def ge(name: str, value: float) -> None:
        inequalities[name] = min(inequalities.get(name, float('inf')), float(value))
        counts[name] = counts.get(name, 0) + 1

    # CPTP and fidelity, including complex blocks and a singular Bob marginal.
    for m in (2, 3, 4):
        for b in (2, 3):
            for rank in (1, 2, m*b):
                tau = state(rng, m*b, rank)
                f1, f2 = recovery_fidelity(tau, m, b)
                eq('recovery_fidelity', f1-f2)
                c = np.empty((b,m,b,m), dtype=complex)
                for i in range(b):
                    for j in range(b):
                        unit = np.zeros((b,b), dtype=complex); unit[i,j] = 1
                        c[i,:,j,:] = recovery(tau,m,b,unit)
                ge('recovery_Choi_PSD', np.linalg.eigvalsh(herm(c.reshape(b*m,b*m))).min())
                eq('recovery_trace_preserving', np.linalg.norm(np.trace(c,axis1=1,axis2=3)-np.eye(b)))
    for m in (2, 3):
        b = 4
        reduced = state(rng, m*2, 2)
        embed = np.kron(np.eye(m), np.eye(b)[:,:2])
        tau = embed @ reduced @ embed.conj().T
        eq('singular_marginal_fidelity', np.subtract(*recovery_fidelity(tau,m,b)))
        eq('kernel_completion_trace', tr(recovery(tau,m,b,np.eye(b)))-b)

    # General cyclic instrument, including nondivisible m and rank-deficient rho.
    for d in range(2, 7):
        b = 2
        for m in range(2, d+1):
            for rank in (1, 2, d*b):
                rho = state(rng, d*b, rank)
                g = isometry(rng, d, d)
                ks=[]; qs=[]; etas=[]; thetas=[]; f=0.0
                for j in range(d):
                    k = g[:,[(j+a)%d for a in range(m)]].conj().T / np.sqrt(m)
                    q = m*k.conj().T @ k
                    theta = np.kron(k,np.eye(b)) @ rho @ np.kron(k.conj().T,np.eye(b))
                    eta = marginal_b(theta,m,b)
                    p = tr(theta)
                    if p > 1e-12:
                        f += p*recovery_fidelity(theta/p,m,b)[0]
                    ks.append(k); qs.append(q); etas.append(eta); thetas.append(theta)
                eq('instrument_completeness',np.linalg.norm(sum(k.conj().T@k for k in ks)-np.eye(d)))
                gamma = d * sum(np.kron(q,e) for q,e in zip(qs,etas))
                eq('comparison_trace',tr(gamma)-d*m)
                ge('comparison_dominates_state',np.linalg.eigvalsh(herm(gamma-rho)).min())
                low = recovery_trace(rho,gamma)
                ge('fixed_code_fidelity_bound',f-low)
                e = cost(rho,gamma-rho)
                ge('Cheng_quadratic_bound',e*(1-e/(d*m))-(1-low))
                ge('fixed_code_error_bound',e*(1-e/(d*m))-(1-f))
                rho_b=marginal_b(rho,d,b)
                ge('dimension_bound',np.linalg.eigvalsh(d*np.kron(np.eye(d),rho_b)-rho).min())

    # Independent isometric-embedding lemma, including non-full support S.
    for h in (2,3,4):
        for extra in (1,3):
            k = h+extra
            for rank in (1,h):
                for noise_rank in (1,k):
                    j = isometry(rng,k,h)
                    rho = state(rng,h,rank)
                    omega=j@rho@j.conj().T
                    s=omega+state(rng,k,noise_rank)
                    gamma=j.conj().T@s@j
                    ge('isometric_embedding_trace',recovery_trace(omega,s)-recovery_trace(rho,gamma))

    # Petz identification for nonflat and singular logical reference states.
    for m in (2,3,4):
        b, env = 3, 3
        for logical_rank in (1,m-1,m):
            v=isometry(rng,b*env,m).reshape(b,env,m)
            kraus=[v[:,e,:] for e in range(env)]
            lamb=np.zeros(m); lamb[:logical_rank]=rng.random(logical_rank)
            lamb/=lamb.sum(); sig=np.diag(lamb); root=np.diag(np.sqrt(lamb))
            tau=np.empty((m,b,m,b),dtype=complex)
            for i in range(m):
                for j in range(m):
                    x=np.zeros((m,m),dtype=complex); x[i,j]=1
                    tau[i,:,j,:]=np.sqrt(lamb[i]*lamb[j])*sum(a@x@a.conj().T for a in kraus)
            tau=tau.reshape(m*b,m*b); tb=marginal_b(tau,m,b); inv=power(tb,-.5)
            y=state(rng,b)
            explicit=root@sum(a.conj().T@inv@y@inv@a for a in kraus)@root
            explicit+=tr((np.eye(b)-projector(tb))@y)*np.eye(m)/m
            eq('Schmidt_Petz_identification',np.linalg.norm(explicit-recovery(tau,m,b,y)))
            w=isometry(rng,m,m); tnew=np.kron(w,np.eye(b))@tau@np.kron(w.conj().T,np.eye(b))
            eq('conjugate_basis_covariance',np.linalg.norm(recovery(tnew,m,b,y)-w.conj()@recovery(tau,m,b,y)@w.T))

    # Flat mixtures of orthogonal Bell states have zero information variance.
    # These cases test the full finite-dimensional formula, not only its relaxation.
    for d in (2,3,4):
        bells=[]
        for shift in range(d):
            for phase in range(d):
                vector=np.zeros(d*d,dtype=complex)
                for i in range(d):
                    vector[i*d+(i+shift)%d]=np.exp(2j*np.pi*phase*i/d)/np.sqrt(d)
                bells.append(np.outer(vector,vector.conj()))
        for rank in (1,d,d*d):
            rho=sum(bells[:rank])/rank
            for n in (1,2):
                block=rho if n==1 else np.kron(rho,rho)
                dim=d**n
                sigma=np.eye(dim*dim)/dim
                for m in sorted({2,dim}):
                    c=(dim*m-1)/(dim*dim-1)
                    observed=cost(block,c*(dim*sigma-block))
                    expected=min(1.,c*(rank**n-1))
                    eq('zero_variance_full_cost',observed-expected)
                    if rank==1:
                        eq('noiseless_cost_cancellation',observed)

    # Inverse and quadratic admissibility conditions, including cap and zero h.
    for d in range(2,20):
        for m in range(2,d+1):
            for trial in range(20):
                delta=float(rng.random()); eps=float(rng.random())
                h=0.0 if trial==0 else (d*d-1)*(1-delta)*rng.random()
                u=delta+(d*m-1)/(d*d-1)*h; capped=min(1,u)
                f=capped*(1-capped/(d*m)); direct=f<=eps
                invtest=eps>=1-1/(d*m) or u<=2*eps/(1+np.sqrt(1-4*eps/(d*m)))
                eq('integer_inverse_equivalence',int(direct!=invtest))
                a=d*h/(d*d-1); b=delta-h/(d*d-1)
                A=a*(1-a/d); B=b*(1-2*a/d); C=b*b/d
                quadratic=(A*m*m+(B-eps)*m-C<=0) if u<=1 else (1-1/(d*m)<=eps)
                eq('integer_quadratic_equivalence',int(direct!=quadratic))
                if u<=1:
                    eq('integer_quadratic_identity', (A*m*m+(B-eps)*m-C)-m*(f-eps))
    for x in np.concatenate([np.geomspace(.01,1e8,3000),np.arange(1,300)+.99999999,np.arange(1,300)]):
        m=max(1,int(np.floor(x)))
        if x>=1:
            ge('exact_rounding_bound',np.log2(1+1/m)-(np.log2(x)-np.log2(m)))

    # Testing-profile equality via explicit primal and dual certificates.
    # At delta=1-Tr(T*rho), the spectral test for lambda*rho-sigma
    # is simultaneously feasible in the hypothesis-testing primal and dual.
    for d,b in ((2,2),(3,3),(4,4)):
        for m in range(2,d+1):
            for rank in (1,d*b):
                rho=state(rng,d*b,rank)
                sigma=np.kron(np.eye(d),marginal_b(rho,d,b))
                c=(d*m-1)/(d*d-1); alt=c*(d*sigma-rho)
                vals,vec=np.linalg.eigh(herm(rho-alt))
                t=vec[:,vals>1e-10]@vec[:,vals>1e-10].conj().T
                accept=tr(t@rho); exact=cost(rho,alt)
                if accept<1e-8:
                    eq('optimized_profile_boundary',exact-1); continue
                delta=max(0.,min(1.,1-accept))
                multiplier=(1+c)/(d*c)
                q=tr(t@sigma)
                dual=multiplier*(1-delta)-np.maximum(np.linalg.eigvalsh(multiplier*rho-sigma),0).sum()
                eq('testing_primal_dual_gap',q-dual)
                profile=min(1.,delta+c*(d*q-1+delta))
                eq('optimized_testing_profile',profile-exact)
    profile_status='completed using explicit spectral primal/dual certificates'
    tolerances={name: (2e-6 if name.endswith('SDP') else 2e-8) for name in equalities}
    passed=all(value<=tolerances[name] for name,value in equalities.items()) and all(v>=-2e-8 for v in inequalities.values())
    return {'seed':seed,'passed':passed,'description':'Numerical consistency checks, not proofs or formal verification.',
            'max_absolute_equality_residuals':equalities,'minimum_inequality_slacks':inequalities,
            'checks_per_category':counts,'testing_profile_status':profile_status,
            'equality_tolerances':tolerances,'inequality_tolerance':2e-8}

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--seed',type=int,default=20261016)
    parser.add_argument('--output',type=Path,default=Path(__file__).resolve().parent / 'results' / Path('numerical_checks.json'))
    args=parser.parse_args(); result=run(args.seed)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
    raise SystemExit(0 if result['passed'] else 1)


==> anc/check_source.py <==
#!/usr/bin/env python3
"""Check manuscript labels, numbering, appendix order, and compilation warnings.

Run after building the paper: python anc/check_source.py
The optional --baseline path compares labeled mathematical displays, ignoring
alignment, numbering, labels, and whitespace. The documented S_eta/Gamma_eta
abbreviations in the regularization step are expanded for this comparison.
These are source-consistency checks, not mathematical or formal verification.
"""
from __future__ import annotations

import argparse
from collections import Counter
import hashlib
import json
from pathlib import Path
import re
from typing import Any

DISPLAY = re.compile(r'\\begin\{(equation|align)\}(.*?)\\end\{\1\}', re.S)
LABEL = re.compile(r'\\label\{([^}]+)\}')
REFERENCE = re.compile(r'\\(?:eqref|ref|thref|lemref|prref|corref)\{([^}]+)\}')


def remove_comments(text: str) -> str:
    return re.sub(r'(?<!\\)%[^\n]*', '', text)


def canonical_math(body: str) -> str:
    """Strip layout-only syntax; expand the explicitly defined regularization."""
    body = LABEL.sub('', body)
    body = re.sub(r'\\(?:begin|end)\{(?:aligned|split)\}', '', body)
    body = re.sub(r'\\(?:notag|nonumber)\b', '', body)
    body = re.sub(r'\\hspace\*?\{[^}]*\}', '', body)
    body = re.sub(r'\\\\(?:\[[^\]]*\])?', '', body).replace('&', '')
    body = body.replace(r'\Gamma_\eta', r'(\Gamma+\eta I)')
    body = body.replace(r'S_\eta', r'(S+\eta I)')
    return re.sub(r'\s+', '', body)


def displays(text: str) -> dict[str, str]:
    result: dict[str, str] = {}
    for match in DISPLAY.finditer(text):
        body = match.group(2)
        value = canonical_math(body)
        for label in LABEL.findall(body):
            result[label] = value
    return result


def unique_order(items: list[str]) -> list[str]:
    return list(dict.fromkeys(items))


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--root', type=Path,
                        default=Path(__file__).resolve().parent.parent)
    parser.add_argument('--baseline', type=Path)
    parser.add_argument('--output', type=Path,
                        default=Path(__file__).resolve().parent / 'results' / 'source_checks.json')
    args = parser.parse_args()
    root = args.root.resolve()
    required = [root / 'note.tex', root / 'references.bib', root / 'note.log']
    absent = [str(p) for p in required if not p.is_file()]
    if absent:
        parser.error('Build the manuscript first; missing files: ' + ', '.join(absent))
    raw = required[0].read_text(encoding='utf-8')
    tex = remove_comments(raw)
    bib = required[1].read_text(encoding='utf-8')
    log = required[2].read_text(encoding='utf-8', errors='replace')
    labels = LABEL.findall(tex)
    refs = REFERENCE.findall(tex)
    duplicates = sorted(k for k, n in Counter(labels).items() if n > 1)
    missing = sorted({r for r in refs if '#' not in r} - set(labels))
    groups = re.findall(r'\\cite\w*\*?(?:\[[^\]]*\]){0,2}\{([^}]+)\}', tex)
    citations = {k.strip() for group in groups for k in group.split(',')}
    bibkeys = re.findall(r'@\w+\s*\{\s*([^,\s]+)', bib)
    missing_citations = sorted(citations - set(bibkeys))
    duplicate_bib = sorted(k for k, n in Counter(bibkeys).items() if n > 1)
    warnings = [line for line in log.splitlines()
                if re.search(r'Warning|Overfull|Underfull|^!', line)]
    unnumbered = re.findall(r'\\(?:notag|nonumber)\b|\\begin\{(?:aligned|align\*|equation\*)\}', tex)
    start = tex.find(r'\section{Operational setting and tools}')
    appendix = tex.find(r'\appendix')
    sections = [r for r in refs if r.startswith('app:')]
    if start < 0 or appendix < start:
        parser.error('Expected Section 2 and the appendix marker were not found.')
    first_refs = unique_order([r for r in REFERENCE.findall(tex[start:appendix])
                               if r.startswith('app:')])
    appendix_labels = unique_order([r for r in LABEL.findall(tex[appendix:])
                                    if r.startswith('app:')])
    conversion_position = tex.find(r'\label{lem:eg-et-conversion}')
    target_section = tex.find(r'\label{subsec:transmission-consequences}')
    examples = tex.find(r'\label{sec:examples}')
    conversion_in_43 = target_section < conversion_position < examples
    protected = re.sub(r'\\(?:label|eqref|ref|thref|lemref|prref|corref|cite\w*|texttt|href|url)\*?(?:\[[^\]]*\]){0,2}\{[^}]*\}', '', tex)
    bare_tasks = []
    for match in re.finditer(r'\b(?:generation|transmission|distillation)\b', protected, re.I):
        prefix = protected[max(0, match.start() - 35):match.start()]
        if not re.search(r'entanglement[\s~-]*$', prefix, re.I):
            bare_tasks.append(protected[max(0, match.start()-45):match.end()+55])
    old_script_paths = re.findall(r'(?<![A-Za-z])scripts/', tex)
    align_rows = sum(len(re.split(r'\\\\(?:\[[^\]]*\])?', m.group(2)))
                     for m in DISPLAY.finditer(tex) if m.group(1) == 'align')
    result: dict[str, Any] = {
        'description': 'Source consistency and local compilation checks; not a proof audit.',
        'duplicate_labels': duplicates,
        'undefined_references': missing,
        'undefined_citations': missing_citations,
        'duplicate_bibliography_keys': duplicate_bib,
        'build_warnings': warnings,
        'unnumbered_multiline_constructs': unnumbered,
        'appendix_first_references_from_section_2': first_refs,
        'appendix_order': appendix_labels,
        'appendix_order_matches': first_refs == appendix_labels,
        'conversion_lemma_in_section_4_3': conversion_in_43,
        'bare_task_names_in_prose': bare_tasks,
        'obsolete_script_paths': old_script_paths,
        'label_count': len(labels),
        'numbered_align_rows': align_rows,
        'equation_environments': tex.count(r'\begin{equation}'),
        'figure_count': tex.count(r'\begin{figure}'),
        'cited_sources': len(citations),
        'sha256_tex': hashlib.sha256(raw.encode()).hexdigest(),
        'sha256_bib': hashlib.sha256(bib.encode()).hexdigest(),
    }
    mathematical_changes: list[str] = []
    if args.baseline:
        old = displays(remove_comments(args.baseline.read_text(encoding='utf-8')))
        new = displays(tex)
        mathematical_changes = sorted(k for k, v in old.items() if new.get(k) != v)
        result.update({
            'baseline_labeled_equation_entries': len(old),
            'preserved_baseline_equation_entries': len(old)-len(mathematical_changes),
            'changed_or_missing_equation_entries': mathematical_changes,
            'comparison_convention': 'Ignore alignment/numbering; expand explicitly defined S_eta and Gamma_eta.',
            'baseline_sha256': hashlib.sha256(args.baseline.read_bytes()).hexdigest(),
        })
    result['passed'] = not any([
        duplicates, missing, missing_citations, duplicate_bib, warnings,
        unnumbered, bare_tasks, old_script_paths, mathematical_changes,
        first_refs != appendix_labels, not conversion_in_43,
    ])
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(result, indent=2))
    if not result['passed']:
        raise SystemExit('A source-consistency or build check failed; see the report.')


if __name__ == '__main__':
    main()


==> anc/data/erasure_bounds.csv <==
n,full,exact_rounding,coarse_one_bit,full_dimension,relaxed_dimension,optimal_delta
2,0.0,0.0,0.0,1,1,0
4,0.0,0.0,0.0,1,1,37/10000
6,1.0,0.0,0.0,2,1,317/20000
8,2.0,1.584962500721156,0.9125717994251872,4,3,100487/20000000
10,3.4594316186372973,3.321928094887362,2.3643455952743793,11,10,7996999/625000000
12,4.906890595608519,4.754887502163468,3.801073087226996,30,27,5127494033/200000000000
14,6.22881869049588,6.129283016944966,5.129412068880534,75,70,2206646215493/50000000000000
16,7.643856189774724,7.592457037268081,6.5933871966253434,200,193,34007996555759/2000000000000000
18,9.129283016944967,9.087462841250339,8.089208601688426,560,544,352423206415709/12500000000000000
20,10.542064542283443,10.507794640198696,9.508082612371211,1491,1456,1079362382111584531/25000000000000000000
22,11.880348808156027,11.8649599151426,10.865218544005657,3770,3730,182159810587990496269/10000000000000000000000
24,13.424953571261042,13.412305204955272,12.412407578088732,10998,10902,27658284470697967329889/1000000000000000000000000
26,14.920538949583786,14.90993994810245,13.90996799930899,31012,30785,398593122698921991769459/10000000000000000000000000
28,16.299673098066744,16.29059488808257,15.290608511679693,80666,80160,55006948868291375648762233/1000000000000000000000000000
30,17.745300105329378,17.741427484499354,16.74143347390269,219719,219130,1291339433095493704527375599/50000000000000000000000000000
32,19.303644757916054,19.30038160914661,18.300381959631494,647107,645645,3584886711846432070408270679719/100000000000000000000000000000000
34,20.7939390206582,20.791139831048866,19.79114013879625,1818023,1814499,120360816572811813793263295008403/2500000000000000000000000000000000
36,22.13756312232481,22.13512275894913,21.135123052327174,4613925,4606127,1570703559395930831074066830839707/25000000000000000000000000000000000
38,23.670522917786123,23.669528270602395,22.66952836524368,13351726,13342524,198785811221575754000120857418897317/6250000000000000000000000000000000000
40,25.235515090072845,25.23466053102007,24.234660548729664,39504539,39481146,419019426733636887431293801841410894537/10000000000000000000000000000000000000000
42,26.72057899331563,26.719834459326297,25.719834471054497,110584887,110527832,1347906414158804507671677389381574439561/25000000000000000000000000000000000000000
44,28.038142370833697,28.037485603124324,27.03748560525179,275627075,275501628,3396446437148009603517548378951091885356897/50000000000000000000000000000000000000000000
46,29.633701783537553,29.633443199131875,28.633443200082297,832977210,832827923,14545793396798795502790973802041508150896389/400000000000000000000000000000000000000000000
48,31.20451692963507,31.204291734001057,30.20429173404196,2474546368,2474160137,9258077161456332705793847008604464621327617941/200000000000000000000000000000000000000000000000
50,32.68876327073566,32.68856491927561,31.688564919480655,6923062712,6922110948,2893360285904713760289409276862220405803210690717/50000000000000000000000000000000000000000000000000
52,33.997570361878886,33.99749266950225,32.99749266950269,17150960970,17150037377,1260531031439553289269482211387227126780723244427/40000000000000000000000000000000000000000000000000
54,35.624383819430385,35.62431618769475,34.624316187709326,52967333087,52964850103,795504778698707993785226741859048756081864729994451/20000000000000000000000000000000000000000000000000000
56,37.20234545014129,37.20228595970347,36.20228595970477,158132774020,158126253450,98822690916667084880890459547497792526052334660635929/2000000000000000000000000000000000000000000000000000000
58,38.69132300446929,38.69127017388998,37.69127017389303,443862848854,443846595175,24196582564286903799894998157286615712778409954168003819/400000000000000000000000000000000000000000000000000000000
60,39.99973665913549,39.99971646572205,38.99971646572331,1099310947861,1099295560905,6841824615746607744633837100525780958951270651774222279339/200000000000000000000000000000000000000000000000000000000000
62,41.636331938914225,41.63631419735507,40.63631419735526,3418100462288,3418058428416,2113876877841151864780456849376409178963882378545728774372597/50000000000000000000000000000000000000000000000000000000000000
64,43.223347120409656,43.223331393325374,42.22333139332545,10268901692572,10268789749994,515677618152959573557413247756363178207313737678484545183525239/10000000000000000000000000000000000000000000000000000000000000000
66,44.72231202687388,44.72229797028095,43.72229797028098,29024008698160,29023725910269,15534376793336800737558692444746591899774468303333153404595856183/250000000000000000000000000000000000000000000000000000000000000000
68,46.04579338713959,46.045780727802814,45.04578072780285,72638184946657,72637547565100,925365828676133771627894889457663939227949176040522663549083683549/12500000000000000000000000000000000000000000000000000000000000000000
70,47.66513988840238,47.665135227725905,46.6651352277259,223170534680608,223169813721603,27540047193217603245545143674435623364505533747366200512964724588577/625000000000000000000000000000000000000000000000000000000000000000000
72,49.26303388146952,49.26302972434103,48.26302972434104,675539698572778,675537752006664,6623237900476955634793113867364543884211917683892510339476995340082947/125000000000000000000000000000000000000000000000000000000000000000000000
74,50.77629082154729,50.776287086613536,49.776287086613536,1928353302020890,1928348309792932,24630291077930714269071216216700190679989642123419565451698795429251663/390625000000000000000000000000000000000000000000000000000000000000000000
76,52.12501022023336,52.12500684196794,51.125006841967945,4911245010230815,4911233509900344,148608601632878821502592087642342042969105515189201544856523901832362079397/2000000000000000000000000000000000000000000000000000000000000000000000000000
78,53.707395559469944,53.707394334445816,52.70739433444578,14707438884539690,14707426396134770,9057148479285114912738418094726006359729082536035508030992025258896157816619/200000000000000000000000000000000000000000000000000000000000000000000000000000
80,55.31763214836581,55.31763105013266,54.31763105013266,44902091007252137,44902056826122672,1076698262253817053868154996366661293071493638119006707905865662657625105491949/20000000000000000000000000000000000000000000000000000000000000000000000000000000
82,56.84830718885544,56.84830619790552,55.848306197905515,129731567805243249,129731478696014403,3170956684273663188880148542184498663709317260984481721945204496736796037079879/50000000000000000000000000000000000000000000000000000000000000000000000000000000
84,58.228650156877826,58.22864925731549,57.22864925731551,337730516541406604,337730305956666651,3703593844225864524793420312988071788351185562936749636723262681393264077560301687/50000000000000000000000000000000000000000000000000000000000000000000000000000000000
86,59.76034186236117,59.76034154035778,58.76034154035773,976462235536738210,976462017594547915,92120003741178968338134586020834958858125481611704513690847426091923805424407652837/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000
88,61.383936134262065,61.38393584435666,60.38393584435664,3008888041991566437,3008887437364239244,10848453839684333706747597023576275244652284258214078465887784597308449351301144087453/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000
90,62.934005710520296,62.934005447984916,61.93400544798493,8810964798479646185,8810963195098695903,15841585554160477590412146394287980861863894145692142711908496161646912214312031065454801/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
92,64.34932693973072,64.3493267006749,63.34932670067491,23500527443715348726,23500523549657666185,367313707807963597066243074321018457625495934464021831953918996874921062246815727185650663/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
94,65.82171415543277,65.82171407081383,64.82171407081381,65209418405228423884,65209414580475567058,11619629195167439906619653134822725691674569252122110993326798319209184641330768729677629781/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
96,67.45924459132884,67.4592445148689,66.45924451486894,202887881238004419815,202887870485354270271,10861011003603222914332649396667782629211213490959080898252270461118817049091927926616009430479/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
98,69.02969841666298,69.02969834720648,68.02969834720648,602573204073076178744,602573175063042781661,314969098356591249053127864407771022845619017374817563345950738875300140684575660884286306699059/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
100,70.48100220200386,70.48100213859183,69.4810021385918,1647766948073535272517,1647766875647804811928,90716206581100948032762963922602612558512561524843587034391528514459599051561785998662282067586463/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
102,71.88964556402698,71.88964554179951,70.8896455417995,4374613536021208933406,4374613468621924626559,582665357920616822792219159475822925200285988680632426443982025463712608303591369481680910307666173/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
104,73.54131319132553,73.5413131711785,72.5413131711785,13744887549192941201950,13744887357247677158635,270490021568070121513948305145060322398059954246913350221590246475441653718377163276234596581391132307/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
106,75.13236643747639,75.13236641912546,74.13236641912545,41409114435954877764364,41409113909235578299676,3898517724417738093312671418537787299530894997205188741085887095964095282352267194503726569359859820573/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
108,76.61902324840109,76.61902323160857,75.61902323160854,116044413057026953384653,116044411706304810430163,1786856594482526372504814408310475599434679111797823347980322431114634291657390574895270535241022802831937/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
110,77.96260069294726,77.96260068711169,76.96260068711172,294497321084286930763500,294497319893069640745734,465209949887696565798620949912797430169977563452109100310128211454293426627591220555860262197241658828657853/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
112,79.62830489522122,79.62830488991743,78.62830488991744,934347176068793739442982,934347172633849426803468,53679236721911290021536117342312938389097475488863404953989036536916519142927510943416905664794556989600043941/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
114,81.23960800371151,81.23960799886916,80.23960799886919,2854689286139748541820061,2854689276558087706448998,12314205058071023258929531491667300542192519465153682445391902672709137470870990262183386885302686728123653850181/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
116,82.75996513881059,82.75996513437046,81.75996513437047,8189020284675794946728956,8189020259472776418298881,56176717264935797273431394379786257091465210147912080127490109019806424834283307177746966405822300191967574746337/800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
118,84.10627853933399,84.10627853524602,83.10627853524602,20821531198345764734269271,20821531139346846129959642,796485437443048265094946383362038540690660459770675133478246383273594729237193488828680383434181268787452713950101073/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
120,85.7187370194221,85.71873701802711,84.71873701802707,63666508451135583411268630,63666508389574766639955663,53094376993042870905856871371499219195044850794422627910747557707476037898350924864671358141499652710203613809117085841/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
122,87.34955726726947,87.3495572659932,86.34955726599316,197168188081493822258464896,197168187907070046856086499,1212448958147378434332383503902497181190391041827097726350232521220262320509365952094475514547385047023438470625804451157/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
124,88.9013991592725,88.90139915810013,87.90139915810016,578079812602446902480569744,578079812132686045120400906,688543843168122318662335928408775294127149749475428600496910400034203096472507321387909250611720383071686137920053367302847/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
126,90.30927533395183,90.30927533287078,89.30927533287081,1533913120314807367621171676,1533913119165411506817250807,15561837197824634632023646128191992567311518463750622309951514626168856642725748059201828080611474032135927352051499453805277/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
128,91.81142804915537,91.81142804878878,90.81142804878885,4345040086710572170719792030,4345040085606521487295389810,335229084235669716992047568236739934139407196855685969486308719433715697967384993310216774085475066958876467263883420761823/6400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
130,93.46079408678015,93.46079408644414,92.4607940864442,13630206599620990546822994935,13630206596446458455825905608,5956528644688282088685095175491619675318323003064627296221184859249120380061335492498333570372581864645936947503569765072704583/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
132,95.04166076571471,95.04166076540557,94.0416607654056,40774695662391665839816595096,40774695653654163525782883603,67406802505754730831529820604539024438628991702204549383653874020763470637502341805935568386449432940241971914617204649404049269/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
134,96.50301052751571,96.50301052723024,95.50301052723029,112279595833296079075155164614,112279595811079454899279671996,18980607948196355159558731053993781321846077144923341285123786724299036523306314298167920436719717918452269243707448636207052489071/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
136,97.90544737567944,97.9054473755832,96.90544737558321,296808544336042255965196612210,296808544316240244934099415477,20625419038621180965765351035369166932550659324200761499792693341974386310447492987925197808999765857989676277620486365432858953997/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
138,99.57225755718963,99.57225755710125,98.57225755710124,942402133613114792887219456306,942402133555388316800844680402,3651683093000424411792230491963145156520283631012684043306270264227818163950097700337052540412029265520057403533272829732176859253347/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
140,101.17964995707739,101.17964995699596,100.179649956996,2871505072930750996189970381799,2871505072768683054001137775929,32951562230213238470181712448624393615870161403496824810435265623171822772331740682958257517875286052738781515161762338069099816371614249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
142,102.68735145092711,102.68735145085184,101.68735145085185,8165315347653001844337781426176,8165315347226928921672922616816,370049192899450645287638826754733587774991948580250953542757352489958422473455430623170111269157834301201235305417368275213433016133263693/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
144,104.00020049864474,104.00020049857493,103.00020049857488,20285228548829495574668639953005,20285228547847694679396379940869,82761507559186730316668898866798099824591251008330568390611248316384980267150600701156679308561266352055187041218392261449730202060318308803/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
146,105.68316974832935,105.68316974830613,104.68316974830611,65133457277667339962495919464729,65133457276619036906813871406047,22355124299155459242996248563276033590425724468009326654066861450273471318589937146960885431749149534915488847151013916601128157146447040799479/390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
148,107.3146729676884,107.31467296766698,106.31467296766698,201806680200092858726886626523095,201806680197096202081238430761528,20113411267794681734296273394218348034295582276936094492085050498121493027516987060407617494314426346385967353150363612357803472339779831210379607/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
150,108.86257780073612,108.8625778007163,107.86257780071628,590066994967988968230617211761918,590066994959878998832426739354931,72088005545537943565490523681070982030916427589387860260386924777469145051984478423049428742111216095265837059213721884930800889633400520537371913999/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000


==> anc/erasure_bounds.py <==
#!/usr/bin/env python3
"""Exact-integer evaluation of erasure-channel certificates.

The binary-cost and optimized-slack comparisons use integer/rational arithmetic,
not exponentially large state matrices or floating-point boundary decisions.
The separate hypothesis_testing_log2_weight function implements the log-domain
formula in the manuscript for convenience at large blocklengths.

Run from the project root:
    python anc/erasure_bounds.py --csv anc/data/erasure_bounds.csv
Requires NumPy and SciPy. Plotting is done by PGFPlots in note.tex.
"""
from __future__ import annotations
import argparse
from bisect import bisect_left
from dataclasses import dataclass, field
from fractions import Fraction
from math import comb, log2
from pathlib import Path
import csv
import numpy as np
from scipy.special import logsumexp
from scipy.stats import binom


def hypothesis_testing_log2_weight(n: int, d: int, p: float, delta: float) -> float:
    """Return log2(2**(-I_H^delta)) using binomial log probabilities."""
    if n < 1 or d < 2 or not (0 <= p <= 1 and 0 <= delta < 1):
        raise ValueError('Require n >= 1, d >= 2, p in [0,1], delta in [0,1).')
    r = int(binom.ppf(1-delta, n, p))
    # Use survival probabilities to avoid cancellation near 1 in the boundary mass.
    mass = float(binom.sf(r-1,n,p)-delta)
    mass = max(0.0, min(float(binom.pmf(r,n,p)), mass))
    j=np.arange(r)
    terms=binom.logpmf(j,n,p)+(2*j-n)*np.log(d)
    if mass > 0:
        terms=np.append(terms,np.log(mass)+(2*r-n)*np.log(d))
    return float(logsumexp(terms)/np.log(2))

@dataclass
class ErasureCertificate:
    n: int
    d: int
    p: Fraction
    dimension: int = field(init=False)
    denominator: int = field(init=False)
    cumulative: list[int] = field(init=False)
    weighted_cumulative: list[int] = field(init=False)
    powers: list[int] = field(init=False)

    def __post_init__(self) -> None:
        if not isinstance(self.n,int) or self.n<1 or not isinstance(self.d,int) or self.d<2:
            raise ValueError('Require integer n >= 1 and integer d >= 2.')
        self.p=Fraction(self.p)
        if not 0 <= self.p <= 1:
            raise ValueError('Erasure probability must lie in [0,1].')
        a,b=self.p.numerator,self.p.denominator
        self.dimension=self.d**self.n
        self.denominator=b**self.n
        self.powers=[self.d**(2*j) for j in range(self.n+1)]
        weights=[comb(self.n,j)*a**j*(b-a)**(self.n-j) for j in range(self.n+1)]
        self.cumulative=[]; self.weighted_cumulative=[]
        total=weighted=0
        for w,power in zip(weights,self.powers):
            total+=w; weighted+=w*power
            self.cumulative.append(total); self.weighted_cumulative.append(weighted)
        assert total==self.denominator

    def testing_weight(self, delta: Fraction) -> Fraction:
        """Exact rational false-acceptance weight at a rational tolerance."""
        delta=Fraction(delta)
        if not 0 <= delta < 1:
            raise ValueError('Testing tolerance must lie in [0,1).')
        q=delta.denominator
        needed=(q-delta.numerator)*self.denominator
        r=bisect_left([q*c for c in self.cumulative],needed)
        before=self.cumulative[r-1] if r else 0
        weighted=self.weighted_cumulative[r-1] if r else 0
        leftover=needed-q*before
        return Fraction(q*weighted+leftover*self.powers[r],
                        q*self.denominator*self.dimension)

    def binary_cost(self, m: int) -> Fraction:
        if not 2 <= m <= self.dimension:
            raise ValueError('The binary-cost theorem requires 2 <= m <= d**n.')
        numerator=self.dimension*m-1
        denominator=self.dimension**2-1
        # Find the final erasure count where c*(d**(2j)-1) <= 1.
        lo,hi=0,self.n
        while lo<hi:
            mid=(lo+hi+1)//2
            if numerator*(self.powers[mid]-1)<=denominator:
                lo=mid
            else:
                hi=mid-1
        r=lo
        small=self.weighted_cumulative[r]-self.cumulative[r]
        tail=self.denominator-self.cumulative[r]
        return Fraction(numerator*small+denominator*tail,
                        denominator*self.denominator)

    def error_bound(self, m: int) -> Fraction:
        if m==1:
            return Fraction(0)
        e=self.binary_cost(m)
        return e*(1-e/Fraction(self.dimension*m))

    def certified_dimension(self, epsilon: Fraction) -> int:
        epsilon=Fraction(epsilon)
        if not 0 < epsilon < 1:
            raise ValueError('Require final infidelity in (0,1).')
        lo,hi=1,self.dimension
        # The binary cost increases with m, as does x*(1-x/(d**n*m))
        # on x in [0,1]. Thus the certificate is monotone in m.
        while lo<hi:
            mid=(lo+hi+1)//2
            if self.error_bound(mid)<=epsilon:
                lo=mid
            else:
                hi=mid-1
        return lo

    def optimized_relaxed_dimension(self, epsilon: Fraction) -> tuple[int,Fraction,Fraction]:
        """Optimize (epsilon-delta)/testing_weight(delta) exactly.

        The testing weight is piecewise affine in delta. A ratio of affine
        functions with a positive denominator is monotone or constant on each
        interval, so an optimum occurs at an endpoint. These endpoints are
        binomial-tail probabilities, together with delta=0 and delta=epsilon.
        The last endpoint has zero slack and cannot improve the answer.
        """
        epsilon=Fraction(epsilon)
        if not 0 < epsilon < 1:
            raise ValueError('Require final infidelity in (0,1).')
        deltas={Fraction(0)}
        for c in self.cumulative:
            delta=1-Fraction(c,self.denominator)
            if 0<=delta<epsilon:
                deltas.add(delta)
        best=Fraction(0); best_delta=Fraction(0)
        for delta in sorted(deltas):
            x=(epsilon-delta)/self.testing_weight(delta)
            if x>best:
                best,best_delta=x,delta
        return max(1,best.numerator//best.denominator),best,best_delta


def make_data(path: Path) -> None:
    rows=[]
    for n in range(2,151,2):
        model=ErasureCertificate(n,2,Fraction(1,10))
        full=model.certified_dimension(Fraction(1,10))
        relaxed,x,delta=model.optimized_relaxed_dimension(Fraction(1,10))
        assert full>=relaxed
        assert model.error_bound(full)<=Fraction(1,10)
        if full<model.dimension:
            assert model.error_bound(full+1)>Fraction(1,10)
        logx=log2(x.numerator)-log2(x.denominator)
        rows.append({'n':n,'full':log2(full),'exact_rounding':log2(relaxed),
                     'coarse_one_bit':max(0.,logx-1),
                     'full_dimension':str(full),'relaxed_dimension':str(relaxed),
                     'optimal_delta':str(delta)})
    path.parent.mkdir(parents=True,exist_ok=True)
    with path.open('w',newline='') as out:
        writer=csv.DictWriter(out,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    # Independent comparisons between the exact and logarithmic testing formulas.
    maximum=0.
    for n in (1,2,7,30,80):
        model=ErasureCertificate(n,2,Fraction(1,10))
        for delta in (Fraction(0),Fraction(1,100),Fraction(1,10),Fraction(1,2)):
            q=model.testing_weight(delta)
            exactlog=log2(q.numerator)-log2(q.denominator)
            logval=hypothesis_testing_log2_weight(n,2,.1,float(delta))
            maximum=max(maximum,abs(exactlog-logval))
    print(f'Wrote {len(rows)} rows to {path}. All full-dimension boundaries verified exactly.')
    print(f'Maximum exact/log-domain testing discrepancy (bits): {maximum:.3g}')
    if maximum>1e-8:
        raise AssertionError('Log-domain evaluation disagrees with the rational reference.')

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--csv',type=Path,default=Path(__file__).resolve().parent / 'data' / 'erasure_bounds.csv')
    args=parser.parse_args();make_data(args.csv)


==> anc/requirements.txt <==
numpy
scipy
sympy

